Deep Reinforcement Learning, a textbook

Deep reinforcement learning has gathered much attention recently. Impressive results were achieved in activities as diverse as autonomous driving, game playing, molecular recombination, and robotics. In all these fields, computer programs have taught themselves to solve difficult problems. They have learned to fly model helicopters and perform aerobatic manoeuvers such as loops and rolls. In some applications they have even become better than the best humans, such as in Atari, Go, poker and StarCraft. The way in which deep reinforcement learning explores complex environments reminds us of how children learn, by playfully trying out things, getting feedback, and trying again. The computer seems to truly possess aspects of human learning; this goes to the heart of the dream of artificial intelligence. The successes in research have not gone unnoticed by educators, and universities have started to offer courses on the subject. The aim of this book is to provide a comprehensive overview of the field of deep reinforcement learning. The book is written for graduate students of artificial intelligence, and for researchers and practitioners who wish to better understand deep reinforcement learning methods and their challenges. We assume an undergraduate-level of understanding of computer science and artificial intelligence; the programming language of this book is Python. We describe the foundations, the algorithms and the applications of deep reinforcement learning. We cover the established model-free and model-based methods that form the basis of the field. Developments go quickly, and we also cover advanced topics: deep multi-agent reinforcement learning, deep hierarchical reinforcement learning, and deep meta learning.

==> python/a3c.py <==
def a3c():
    initialize (*$\theta$*) and (*$\theta'$*) randomly # for actor (global and thread local)
    initialize (*$w$*) and (*$w'$*) randomly # for critic (gloal and thread local)
    time step t = 1
    while (*$T\leq T_{MAX}$*):
        Reset gradient (*$d\theta = 0$*) and (*$dw=0$*)
        Synchronize thread-local parameters (*$\theta'=\theta$*) and (*$w'=w$*)
        (*$t_{start}=$*)t and sample  start state (*$s_t$*)
        while (*$s_t \neq \mbox{TERMINAL}$*) and (*$t=t_{start}\leq t_{max}$*):
            perform (*$a_t\sim \pi_{\theta'}(a_t|s_t) \rightarrow r_t, s_{t+1}$*)
            t = t+1 and T = T+1
        if (*$s_t == \mbox{TERMINAL}$*): R = 0
        else: R = (*$V_{w'}(s_t)$*) 
        for i in range(t-1,(*$t_{start}$*)):
            (*$R = \gamma R + r_i$*)
            Accum. gradients for (*$\theta': d\theta \leftarrow d\theta + \nabla_{\theta'}\log\pi_{\theta'}(a_i|s_i)(R-V_{w'}(s_i))$*)
            Accum. gradients for (*$w': d w \leftarrow d w + \partial(R-V_{w'}(s_i))^2/\partial w$*)
        update (*$\theta$*) and (*$w$*) asynchronously with (*$\theta'$*) and (*$w'$*)

    



==> python/ac.py <==
def actorcritic():
    initialize (*$\theta$*) randomly # for actor
    initialize (*$w$*) randomly # for critic
    for episode (*$\{ s_1, a_1, r_2, \ldots, s_{T-1}, a_{T-1}, r_T \} = \pi_\theta$*): 
        for t in range(0,(*$T-1$*)):
            (*$a\sim \pi_\theta(s_t)$*)
            (*$\delta \leftarrow r_t + \gamma V_w(s_{t+1}) - V_w(s_t)$*)
            (*$w \leftarrow w + \alpha^w\gamma^t \nabla_w\log V_w(s_t)\,\delta$*)
            (*$\theta \leftarrow \theta + \alpha^\theta\gamma^t \nabla_\theta\log\pi_\theta(a_t|s_t)\,\delta$*)            
    



==> python/cartpole.py <==
import gym

from baselines import deepq

def callback(lcl, _glb):
    # stop training if reward exceeds 199
    is_solved = lcl['t'] > 100 and
           sum(lcl['episode_rewards'][-101:-1]) / 100 >= 199
    return is_solved

def main():
    env = gym.make("CartPole-v0")
    act = deepq.learn(
        env,
        network='mlp',
        lr=1e-3,
        total_timesteps=100000,
        buffer_size=50000,
        exploration_fraction=0.1,
        exploration_final_eps=0.02,
        print_freq=10,
        callback=callback
    )
    print("Saving model to cartpole_model.pkl")
    act.save("cartpole_model.pkl")

if __name__ == '__main__':
    main()


==> python/metrpo.py <==

        \begin{algorithmic}
        % \Require
        % \Statex States $\mathcal{X} = \{1, \dots, n_x\}$
        % \Statex Actions $\mathcal{A} = \{1, \dots, n_a\},\qquad A: \mathcal{X} \Rightarrow \mathcal{A}$
        % \Statex Reward function $R: \mathcal{X} \times \mathcal{A} \rightarrow \mathbb{R}$
        % \Statex Black-box (probabilistic) transition function $T: \mathcal{X} \times \mathcal{A} \rightarrow \mathcal{X}$
        % \Statex Learning rate $\alpha \in [0, 1]$, typically $\alpha = 0.1$
        % \Statex Discounting factor $\gamma \in [0, 1]$
        \Procedure{Dyna-Q}{}
            \State Initialize $Q(s,a) \rightarrow \mathbb{R}$ randomly
            \State Initialize $M(s,a) \rightarrow \mathbb{R}\times S$ randomly \Comment{Model}
            \While{not converged($Q$)}
                \State Select $s \in S$ randomly
                \State $a \gets \pi(s)$ \Comment{$\pi(s)$ can be
                  $\epsilon$-greedy$(s)$ based on $Q$}
                \State $(s',r) \gets E(s, a)$ \Comment{Learn new
                  state and reward from environment}
                \State $Q(s, a) \gets  Q(s, a) + \alpha \cdot [r +
                \gamma \cdot \max_{a'} Q(s', a') - Q(s,a)]$
                \State $M(s, a) \gets (s', r)$
                \For{$i$ in range $1, \dots, N$}
                    \State Select $\hat{s}$ and $\hat{a}$ randomly
                    \State $(s', r) \gets M(\hat{s}, \hat{a})$
                    \Comment{Plan imagined state and reward from  model}
                    \State $Q(\hat{s}, \hat{a}) \gets  Q(\hat{s}, \hat{a}) + \alpha \cdot [r + \gamma \cdot \max_{a'} Q(s', a')-Q(\hat{s},\hat{a})]$
                \EndFor
            \EndWhile
        \EndProcedure
        \end{algorithmic}


==> python/pol.py <==
def policy_based():
    while not convergence():
        collect trajectories # transitions: (*$(s, a, r, s', terminated?)$*)
        (optionally) store trajectories in replay buffer 
        for t in range(T):
            sample a mini batch of transitions
            compute policy gradient
            (optionally) compute critic gradient
            update parameters



==> python/reinforce.py <==
def REINFORCE():
    initialize (*$\theta$*) randomly 
    for episode (*$\{ s_1, a_1, r_2, \ldots, s_{T-1}, a_{T-1}, r_T \} = \pi_\theta$*): 
        for t in range(0,(*$T-1$*)):
            (*$G=\sum_{k=t}^T \gamma^{k-t}r_k$*)
            (*$\theta \leftarrow \theta + \alpha\gamma^t \nabla_\theta\log\pi_\theta(a_t|s_t)G$*)
    return (*$\theta$*)



==> python/taxi-gym.py <==
import gym
import numpy as np

env = gym.make('Taxi-v3')
num_states = env.observation_space.n
num_actions = env.action_space.n
max_iterations = 1000
delta = 10**-3

R = np.zeros([num_states, num_actions, num_states])
T = np.zeros([num_states, num_actions, num_states])
V = np.zeros([env.observation_space.n])
Q = np.zeros([env.observation_space.n, env.action_space.n])
gamma = 0.9

print("Taxi-v3")
print("Actions: ", num_actions)
print("States: ", num_states)
print(env.env.desc)

for state in range(num_states):
    for action in range(num_actions):
        for transition in env.env.P[state][action]:
            probability, next_state, reward, done = transition
            R[state, action, next_state] = reward
            T[state, action, next_state] = probability
        T[state, action, :] /= np.sum(T[state, action, :])

value_fn = np.zeros([num_states])

for i in range(max_iterations):
    previous_value_fn = value_fn.copy()
    #learn more about einsum
    Q = np.einsum('ijk,ijk -> ij', T, R + gamma * value_fn)
    value_fn = np.max(Q, axis=1)
    if np.max(np.abs(value_fn - previous_value_fn)) < delta:
            break
    policy = np.argmax(Q, axis=1)
iters = i + 1

print("Value Iteration policy: ", policy)
print("Iterations: ", iters)


